Currents in non-equilibrium steady states of open inhomogeneous $XX$-spin chains

We investigate spin and heat currents in the non-equilibrium steady state of inhomogeneous $XX$-spin chains, which act as interfaces between two bosonic heat baths. Using special functions that diagonalize the single-particle Hamiltonian, we derive closed-form expressions for these currents. For small temperature differences between the baths, we show that inhomogeneities breaking the mirror symmetry of the chain significantly reduce both heat and spin conductivities. Connections with perfect state transfer are discussed.

==> code_for_figures/figure_kraw_lin.py <==
import numpy as np
import matplotlib.pyplot as plt
import random
import math


plt.rcParams.update({
    "text.usetex": True,
    "font.family": "Helvetica"
})

from scipy.linalg import expm


fig = plt.figure(figsize = (4,4), dpi = 300)
ax = fig.add_subplot(111)


list_N = [10,40, 160, 640]
list_strength = [1.1**n for n in range(-60,15)]

for N in list_N:
    
    courants = []
    for strength in list_strength:
        cour_temp = []
        for repeat in range(1):
            H = np.zeros((N+1,N+1))
            
            for i in range(N+1):
                #### couplage diagonal aleatoire
                #H[i,i] =  strength*random.uniform(0,1)#i/N
                
                #### couplage diagonal linéaire
                H[i,i] =  strength *  i /N
                
                
            for i in range(N):
                #couplage unifore
                #ji = 1
                
                #Couplage Kraw
                ji = np.sqrt((i+1)*(N-i))/(2*N) #1/2# 
                
                #Couplage aléatoire
                #ji = random.uniform(0,2)
                
                H[i+1,i] = ji
                H[i,i+1] = ji
            
             
            eig1 = np.linalg.eig(H)
            
            #print((H @ eig1[1][:,0])/eig1[1][:,0])
            #print(eig1[1][:,0])
            
            #norm = np.sum(eig1[1]*eig1[1], axis = 1)
            #print(norm)
            
            ent0 = eig1[1][ 0, :]
            entN = eig1[1][ N, :]
            
            
            ener = 1 + (eig1[0]- np.amin(eig1[0]))/(np.amax(eig1[0]) - np.amin(eig1[0]))
            
            
            #print(ent0)
            #print(entN)
            cour_temp.append(np.sum(np.absolute(ent0*entN*ener)))
            
        courants.append(np.mean(np.array(cour_temp)))
        
    ax.plot(list_strength, courants, marker = '.', linestyle = ' ', label = r'$N = $'+ str(N))
    ax.plot(list_strength, 1.5*(1+np.array(list_strength)**2)**(-N/2),color = plt.gca().lines[-1].get_color() )
ax.semilogx()
ax.set_ylabel(r'$M(H)$')
ax.set_xlabel(r'$\xi$')
ax.legend()

ax.set_title(r'Krawtchouk chain, $B_i \rightarrow B_i + \xi i/N $')


plt.show()
        
        


==> code_for_figures/figure_kraw_rand.py <==
import numpy as np
import matplotlib.pyplot as plt
import random
import math

import matplotlib.patches as mpatches
from scipy.linalg import expm


from scipy.optimize import curve_fit

def func(x, a, b):
    return a * np.exp(-b * x**2)

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "Helvetica"
})



fig = plt.figure(figsize = (4,4), dpi = 300)
ax = fig.add_subplot(111)

list_N = [10,40, 160, 640]
list_strength = [1.1**n for n in range(-50,50)]

handles1= ()

handles2 = ()

for N in list_N:
    
    courants = []
    error = []
    for strength in list_strength:
        cour_temp = []
        for repeat in range(int(4000/(0.5*N))):
            H = np.zeros((N+1,N+1))
            
            for i in range(N+1):
                #### couplage diagonal aleatoire
                H[i,i] =  strength*random.uniform(0,1)#i/N
                
                #### couplage diagonal linéaire
                #H[i,i] =  strength *  i /N
                
                
            for i in range(N):
                #couplage unifore
                #ji = 1
                
                #Couplage Kraw
                ji = np.sqrt((i+1)*(N-i))/(2*N) #1/2# 
                
                #Couplage aléatoire
                #ji = random.uniform(0,2)
                
                H[i+1,i] = ji
                H[i,i+1] = ji
            
             
            eig1 = np.linalg.eig(H)
            
            #print((H @ eig1[1][:,0])/eig1[1][:,0])
            #print(eig1[1][:,0])
            
            #norm = np.sum(eig1[1]*eig1[1], axis = 1)
            #print(norm)
            
            ent0 = eig1[1][ 0, :]
            entN = eig1[1][ N, :]
            
            ener = 1 + (eig1[0]- np.amin(eig1[0]))/(np.amax(eig1[0]) - np.amin(eig1[0]))
            
            #print(ent0)
            #print(entN)
            cour_temp.append(np.sum(np.absolute(ent0*entN*ener)))
            
        courants.append(np.mean(np.array(cour_temp)))
        error.append(np.std(np.array(cour_temp)))
    p1, = ax.plot(list_strength, courants, marker = '.', markersize = 6, linestyle = ' ')
    ax.fill_between(list_strength, np.array(courants) - np.array(error), np.array(courants) + np.array(error), alpha = 0.2 )
    p2 = mpatches.Patch(color = plt.gca().lines[-1].get_color(),  alpha = 0.2)

    handles1 += ((p1,p2),) 
    handles2 += (r'$N=$' + str(N),)
    
    #ax.legend(((p1,p2),(p1,p2)), ('a','b'))
    
    ax.plot(list_strength, 1.5*np.exp(-0.06*np.array(list_strength)**2 * N*np.log(N)), linestyle = '-',color = plt.gca().lines[-1].get_color(), label = 'fit')   
      
    
    #Curvefit
    
    

    
    #popt, pcov = curve_fit(func, np.array(list_strength),  np.array(courants))
    
    #ax.plot(list_strength, func(np.array(list_strength), *popt), linestyle = '-',color = plt.gca().lines[-1].get_color(), label = 'fit')   
    #print(popt[0], popt[1]/(N * np.log(N)))
    
    
ax.semilogx()
ax.set_ylabel(r'$M(H + \Delta)$')
ax.set_xlabel(r'$\xi$')
ax.legend(handles1, handles2)

ax.set_title(r'Krawtchouk chain, $B_i \rightarrow B_i + \xi X_i$')


plt.show()
        
        


==> code_for_figures/figure_unif_lin.py <==
import numpy as np
import matplotlib.pyplot as plt
import random
import math

plt.rcParams.update({
    "text.usetex": True,
    "font.family": "Helvetica"
})


from scipy.linalg import expm


fig = plt.figure(figsize = (4,4), dpi = 300)
ax = fig.add_subplot(111)

list_N = [ 10,40, 160, 640]
list_strength = [1.1**n for n in range(-50,20)]#[1.1**n for n in range(-50,50)]

#list_strength = list(reversed([-1.1**n for n in range(-50,5)])) + list_strength

for N in list_N:
    
    courants = []
    for strength in list_strength:
        H = np.zeros((N+1,N+1))
        
        for i in range(N+1):
            #### couplage diagonal aleatoire
            #H[i,i] =  1*random.uniform(0,1)#i/N
            
            #### couplage diagonal linéaire
            H[i,i] =  strength *  i /N
            
            
        for i in range(N):
            #couplage unifore
            ji = 1
            
            #Couplage Kraw
            #ji = np.sqrt((i+1)*(N-i))/(2*N) #1/2# 
            
            #Couplage aléatoire
            #ji = random.uniform(0,2)
            
            H[i+1,i] = ji
            H[i,i+1] = ji
        
         
        eig1 = np.linalg.eig(H)
        
        #print((H @ eig1[1][:,0])/eig1[1][:,0])
        #print(eig1[1][:,0])
        
        #norm = np.sum(eig1[1]*eig1[1], axis = 1)
        #print(norm)
        
        ent0 = eig1[1][ 0, :]
        entN = eig1[1][ N, :]
        
        
        ener = 1 + (eig1[0]- np.amin(eig1[0]))/(np.amax(eig1[0]) - np.amin(eig1[0]))
            
        #print(ent0)
        #print(entN)
        courants.append(np.sum(np.absolute(ent0*entN*ener)))
        
    ax.plot(list_strength, courants, marker = '.', linestyle = '--',label = r'$N = $'+str(N))

#plt.plot(list_strength, 1.5 - 0.9*(np.array(list_strength)/np.amax(np.array(list_strength)))**2,linestyle = '-')
    
#plt.semilogx()
#ax.semilogx()
ax.set_ylabel(r'$M(H)$')
ax.set_xlabel(r'$\xi$')
ax.legend()

ax.set_title(r'Uniform chain, $B_i \rightarrow B_i + \xi i/N $')


plt.show()
        


==> code_for_figures/figure_unif_rand.py <==
import numpy as np
import matplotlib.pyplot as plt
import random
import math

from scipy.optimize import curve_fit

def func(x, a, b):
    return a * np.exp(-b * x**2)


plt.rcParams.update({
    "text.usetex": True,
    "font.family": "Helvetica"
})

import matplotlib.patches as mpatches
from scipy.linalg import expm


fig = plt.figure(figsize = (4,4), dpi = 300)
ax = fig.add_subplot(111)

list_N = [10,40, 160, 640]
list_strength = [1.1**n for n in range(-50,50)]

handles1= ()

handles2 = ()

for N in list_N:
    
    courants = []
    error = []
    for strength in list_strength:
        cour_temp = []
        for repeat in range(int(2000/(N))):
            H = np.zeros((N+1,N+1))
            
            for i in range(N+1):
                #### couplage diagonal aleatoire
                H[i,i] =  strength*random.uniform(0,1)#i/N
                
                #### couplage diagonal linéaire
                #H[i,i] =  strength *  i /N
                
                
            for i in range(N):
                #couplage unifore
                ji = 1
                
                #Couplage Kraw
                #ji = np.sqrt((i+1)*(N-i))/(2*N) #1/2# 
                
                #Couplage aléatoire
                #ji = random.uniform(0,2)
                
                H[i+1,i] = ji
                H[i,i+1] = ji
            
             
            eig1 = np.linalg.eig(H)
            
            #print((H @ eig1[1][:,0])/eig1[1][:,0])
            #print(eig1[1][:,0])
            
            #norm = np.sum(eig1[1]*eig1[1], axis = 1)
            #print(norm)
            
            ent0 = eig1[1][ 0, :]
            entN = eig1[1][ N, :]
            
            
            ener = 1 + (eig1[0]- np.amin(eig1[0]))/(np.amax(eig1[0]) - np.amin(eig1[0]))
            
            
            #print(ent0)
            #print(entN)
            cour_temp.append(np.sum(np.absolute(ent0*entN*ener)))
            
        courants.append(np.mean(np.array(cour_temp)))
        error.append(np.std(np.array(cour_temp)))
        
    p1, = ax.plot(list_strength, courants, marker = '.', markersize = 6, linestyle = ' ')
    ax.fill_between(list_strength, np.array(courants) - np.array(error), np.array(courants) + np.array(error), alpha = 0.2 )
    p2 = mpatches.Patch(color = plt.gca().lines[-1].get_color(),  alpha = 0.2)

    handles1 += ((p1,p2),) 
    handles2 += (r'$N=$' + str(N),)
    
    #ax.legend(((p1,p2),(p1,p2)), ('a','b'))
    
    ax.plot(list_strength, 1.5*np.exp(-0.0075*np.array(list_strength)**2 * N), linestyle = '-',color = plt.gca().lines[-1].get_color(), label = 'fit')   
    
    
    #Curvefit
    
    

    
    #popt, pcov = curve_fit(func, np.array(list_strength),  np.array(courants))
    
    #ax.plot(list_strength, func(np.array(list_strength), *popt), linestyle = '-',color = plt.gca().lines[-1].get_color(), label = 'fit')   
    #print(popt[0], popt[1]/N, popt[1]/(N*np.log(N)))
    
ax.semilogx()
ax.set_ylabel(r'$M(H + \Delta)$')
ax.set_xlabel(r'$\xi$')
ax.legend(handles1, handles2)

ax.set_title(r'Uniform chain, $B_i \rightarrow B_i + \xi X_i$')


plt.show()
        
        


==> code_for_figures/high-temperature-gap.py <==
from functools import partial, cache
import numpy as np
import scipy as scp 
import mpmath as mp
from matplotlib import pyplot as plt, ticker as mticker

def pochhammer (x: float, n: float):
    return scp.special.poch(x,n)

def truncated_2F1 (a: float, b: float, c: float, z: complex, N: int):
    return np.sum([pochhammer(a,n)*pochhammer(b,n)/pochhammer(c,n)*z**n/scp.special.factorial(n) for n in range(N+1)])

def occupation_boson (energie, temp_inv):
    return (np.exp(energie*temp_inv)-1)**-1

def poly_krawtchouk (n: int, x: int, p: float, N: int):
    return mp.hyp2f1(-x,-n,-N,p**-1)

@cache
def fct_onde_krawtchouk (n: int, x: int, p: float, N: int):
    return np.sqrt(scp.special.binom(N,x)*scp.special.binom(N,n)*p**(x+n)*(1-p)**(N-x-n))*poly_krawtchouk(n, x, p, N)

def energies_krawtchouk (x: int, delta: float, N: int):
    return x + delta

def matrice_homogene (N: int, delta: float):
    diag_sup = [1 for _ in range(N)]
    diag_inf = [1 for _ in range(N)]
    diag = [delta for _ in range(N+1)]
    return scp.sparse.diags([diag_inf, diag, diag_sup], [-1, 0, 1]).toarray()

def matrice_krawtchouk (N: int, delta: float):
    diag_sup = [np.sqrt((n+1)*(N-n))/2 for n in range(N)]
    diag_inf = diag_sup
    diag = [delta for _ in range(N+1)]
    return scp.sparse.diags([diag_inf, diag, diag_sup], [-1, 0, 1]).toarray()

def courant_matrice (matrice, temp_gauche, temp_droite):
    courant = (scp.linalg.sinhm((temp_gauche-temp_droite)*matrice/(2*temp_droite*temp_gauche)) @ scp.linalg.inv(scp.linalg.sinhm((temp_droite+temp_gauche)*matrice/(2*temp_droite*temp_gauche)), check_finite=False))[0][0]
    return 2 * np.pi * np.nan_to_num(courant)

def courant_general_krawtchouk (temp_gauche: float, temp_droite: float, delta: float, N: int, p: float):
    energie = partial(energies_krawtchouk, delta=delta, N=N)
    fct_onde = partial(fct_onde_krawtchouk, p=p, N=N)
    return courant_general(fct_onde, energie, temp_gauche, temp_droite, N)

def courant_general (fct_onde, energie, temp_gauche: float, temp_droite: float, N: int):
    return 4*np.pi*np.sum([
        fct_onde(0,x)**2 * fct_onde(N,x)**2 * 
        (occupation_boson(energie(x), 1/temp_gauche) - occupation_boson(energie(x), 1/temp_droite)) / 
        (fct_onde(0,x)**2*(2*occupation_boson(energie(x),1/temp_gauche)+1)+fct_onde(N,x)**2*(2*occupation_boson(energie(x),1/temp_droite)+1)) for x in range(N+1)
    ])

def chaleur_generale_krawtchouk (temp_gauche: float, temp_droite: float, delta: float, N: int, p: float):
    energie = partial(energies_krawtchouk, delta=delta, N=N)
    fct_onde = partial(fct_onde_krawtchouk, p=p, N=N)
    return chaleur_generale(fct_onde, energie, temp_gauche, temp_droite, N)

def chaleur_generale (fct_onde, energie, temp_gauche: float, temp_droite: float, N: int):
    return 2*np.pi*np.sum([
        fct_onde(0,x)**2 * fct_onde(N,x)**2 * energie(x) *
        (occupation_boson(energie(x), 1/temp_gauche) - occupation_boson(energie(x), 1/temp_droite)) / 
        (fct_onde(0,x)**2*(2*occupation_boson(energie(x),1/temp_gauche)+1)+fct_onde(N,x)**2*(2*occupation_boson(energie(x),1/temp_droite)+1)) for x in range(N+1)
    ])

def chaleur_matrice (matrice, temp_gauche, temp_droite):
    chaleur = (matrice @ scp.linalg.sinhm((temp_gauche-temp_droite)*matrice/(2*temp_droite*temp_gauche)) @ scp.linalg.inv(scp.linalg.sinhm((temp_droite+temp_gauche)*matrice/(2*temp_droite*temp_gauche)), check_finite=False))[0][0]
    return np.pi * np.nan_to_num(chaleur)

def main ():
    plt.rcParams.update({
        "text.usetex": True,
        "font.family": "serif",
        "font.serif": "cm",
        "font.size": 14,
        "text.latex.preamble" : r"\usepackage{amssymb} \usepackage{amsmath}"
    })
    N=50



    temp_gauches = np.logspace(1, 15, 4000)
    courant_krawtchouk_general = [[courant_general_krawtchouk(temp_gauche, 10, 0.1, N, p) for temp_gauche in temp_gauches] for p in [0.3, 0.4, 0.5, 0.6, 0.7]]
    for i, p in enumerate([0.3, 0.4, 0.5, 0.6, 0.7]):
        plt.plot(temp_gauches, courant_krawtchouk_general[i], label=f"$p={p}$")
    plt.semilogx()
    plt.xlabel("$T_0$")
    plt.ylabel(r"$\mathfrak{Q}_L/\lambda^2$")
    plt.title("Total spin current")
    plt.legend(loc="lower right")
    plt.savefig('spin.pdf', bbox_inches='tight')
    plt.show()

    courant_krawtchouk_general = [[chaleur_generale_krawtchouk(temp_gauche, 10, 0.1, N, p)/np.pi for temp_gauche in temp_gauches] for p in [0.3, 0.4, 0.5, 0.6, 0.7]]
    for i, p in enumerate([0.3, 0.4, 0.5, 0.6, 0.7]):
        plt.plot(temp_gauches, courant_krawtchouk_general[i], label=f"$p={p}$")
    plt.semilogx()
    plt.xlabel("$T_0$")
    plt.ylabel(r"$\mathfrak{h}_L/(\pi\lambda^2)$")
    plt.title("Heat Current")
    plt.legend(loc="lower right")
    plt.savefig('heat.pdf', bbox_inches='tight')
    plt.show()

if __name__ == '__main__':
    main()

